Mixed Tate motives and the unit equation

This is the second installment in a sequence of articles devoted to "explicit Chabauty-Kim theory" for the thrice punctured line. Its ultimate goal is to construct an algorithmic solution to the unit equation whose halting will be conditional on Goncharov's conjecture about exhaustion of mixed Tate motives by motivic iterated integrals (refined somewhat with respect to ramification), and on Kim's conjecture about the determination of integral points via $p$-adic iterated integrals. In this installment we explain what this means while developing basic tools for the construction of the algorithm. We also work out an elaborate example, which goes beyond the cases that were understood before, and allows us to verify Kim's conjecture in a range of new cases.

==> MTMUE.sagetex.py <==
## -*- encoding: utf-8 -*-
# This file was *autogenerated* from the file MTMUE_sage.sagetex.sage.
from sage.all_cmdline import *   # import sage library
_sage_const_3 = Integer(3); _sage_const_2 = Integer(2); _sage_const_65 = Integer(65); _sage_const_4 = Integer(4); _sage_const_11 = Integer(11); _sage_const_56 = Integer(56); _sage_const_30 = Integer(30)## This file (MTMUE_sage.sagetex.sage) was *autogenerated* from MTMUE_sage.tex with sagetex.sty version 2012/01/16 v2.3.3-69dcb0eb93de.
import sagetex
_st_ = sagetex.SageTeXProcessor('MTMUE_sage', version='2012/01/16 v2.3.3-69dcb0eb93de', version_check=True)
_st_.blockbegin()
try:
   LIP=make_Li(_sage_const_11 ,'all',_sage_const_4 ,_sage_const_30 )
except:
 _st_.goboom(_sage_const_56 )
_st_.blockend()
_st_.blockbegin()
try:
   logp(_sage_const_2 **_sage_const_3 )-_sage_const_3 *logp(_sage_const_2 )
   zeta(_sage_const_3 )
   zeta(_sage_const_4 )
except:
 _st_.goboom(_sage_const_65 )
_st_.blockend()
_st_.endofdoc()


==> MTMUE.sagetex.sage <==
## -*- encoding: utf-8 -*-
## This file (MTMUE.sagetex.sage) was *autogenerated* from MTMUE.tex with sagetex.sty version 2012/01/16 v2.3.3-69dcb0eb93de.
import sagetex
_st_ = sagetex.SageTeXProcessor('MTMUE', version='2012/01/16 v2.3.3-69dcb0eb93de', version_check=True)
_st_.blockbegin()
try:
   p=11
   LIP=make_Li(p,'all',4,30)
except:
 _st_.goboom(2379)
_st_.blockend()
try:
 _st_.commandline(0, r"""
  sage: logp(2^3)-3*logp(2)
  sage: zetap(3)
  sage: zetap(4)
""", globals(), locals(), True)
except:
 _st_.goboom(2389)
try:
 _st_.commandline(1, r"""
  sage: c1=(-logp(2)^3/6+Lip(3,1/2))/zetap(3)
  sage: c1-7/8
""", globals(), locals(), True)
except:
 _st_.goboom(2395)
try:
 _st_.commandline(2, r"""
  sage: R.<x1,y1,y2,y3,y4>=Qp(p,30)[]
  sage: c2=c1^(-1)*(logp(2)^3/(24*zetap(3))+Lip(4,1/2)/(logp(2)*zetap(3)))
  sage: F1=subs_pol(y2-1/2*x1*y1,LIP)
  sage: F2=subs_pol(y4-x1^3*y1/24+c2*(x1*y3-x1^3*y1/6),LIP)
""", globals(), locals(), True)
except:
 _st_.goboom(2402)
try:
 _st_.commandline(3, r"""
  sage: Z1=F1.zeroes()
  sage: len(Z1)
  sage: Z2=F2.zeroes()
  sage: len(Z2)
""", globals(), locals(), True)
except:
 _st_.goboom(2409)
try:
 _st_.commandline(4, r"""
  sage: Z=padic_common_zeroes([F1,F2],20)
  sage: [z.rational_reconstruction() for z in Z]
""", globals(), locals(), True)
except:
 _st_.goboom(2415)
_st_.endofdoc()


==> MTMUE_doctest.sage <==
r"""
This file was *autogenerated* from MTMUE.tex with sagetex.sty
version 2012/01/16 v2.3.3-69dcb0eb93de. It contains the contents of all the
sageexample environments from MTMUE.tex. You should be able to
doctest this file with "sage -t MTMUE_doctest.sage".

It is always safe to delete this file; it is not used in typesetting your
document.

Sage commandline, line 2385::

  sage: logp(2^3)-3*logp(2)
  sage: zetap(3)
  sage: zetap(4)

Sage commandline, line 2392::

  sage: c1=(-logp(2)^3/6+Lip(3,1/2))/zetap(3)
  sage: c1-7/8

Sage commandline, line 2397::

  sage: R.<x1,y1,y2,y3,y4>=Qp(p,30)[]
  sage: c2=c1^(-1)*(logp(2)^3/(24*zetap(3))+Lip(4,1/2)/(logp(2)*zetap(3)))
  sage: F1=subs_pol(y2-1/2*x1*y1,LIP)
  sage: F2=subs_pol(y4-x1^3*y1/24+c2*(x1*y3-x1^3*y1/6),LIP)

Sage commandline, line 2404::

  sage: Z1=F1.zeroes()
  sage: len(Z1)
  sage: Z2=F2.zeroes()
  sage: len(Z2)

Sage commandline, line 2412::

  sage: Z=padic_common_zeroes([F1,F2],20)
  sage: [z.rational_reconstruction() for z in Z]

"""

